The Minimum Canonical Volume of Threefolds of General Type

We prove the sharp lower bound $vol(X) \geq 1/420$ for every smooth complex projective threefold $X$ of general type.

==> anc/README.txt <==
Consolidated arithmetic supplement
The minimum canonical volume of threefolds of general type
Pinxian Bie, Peien Du, Zhengjie Yu

This distribution reduces the arXiv upload to three ancillary files:
  arithmetic.py           launcher and integrity checks
  arithmetic_bundle.json complete readable source text, inputs and certificates
  README.txt              this guide
Together with main.tex, the submission contains exactly four files.

Keep arithmetic.py and arithmetic_bundle.json in the same directory.
The JSON is a plain-text source container, not a nested compressed archive.
It contains all 212 files from the earlier verified arithmetic release,
including 70 original calculation programs and the original combined runner.
All original files are restored byte for byte, with per-file SHA256 checks.
No calculation algorithm, input, or reference certificate has been changed.

RUNNING THE COMPUTATIONS
Python 3.9 or later, using only the standard library, is sufficient.
No external package, account, network access, Sage or Mathematica is needed.
From the directory containing the two files, run:
  python3 arithmetic.py --full
On Windows with an appropriate Python installation:
  py -3 arithmetic.py --full

The default is the same as --full. It restores the original files to a temporary
directory and invokes their original combined runner. Full replay includes the
base chi=2/chi=3 enumeration, Section 7, Sections 13-18 and their legacy scans.
Allow several minutes. Do not use Python's -O option: assertions must be active.

Logs and reports are kept in arithmetic-results/ in your working directory.
Choose another destination with --output-dir DIRECTORY. The nested base logs
are retained too. The temporary calculation directories are removed afterwards.

Other modes:
  python3 arithmetic.py --check-only
    Verifies the entire bundle, restored file hashes, Python syntax and stored
    base semantic hashes. It does not perform new numerical enumeration.
  python3 arithmetic.py --sections-only
    Recomputes all current section packages, including their legacy scans.

INSPECTING OR RESTORING THE SOURCE
Every program and data file is readable in arithmetic_bundle.json. For easier
inspection in an editor, restore the original directory tree:
  python3 arithmetic.py --extract Arithmetic
This only restores files; it does not execute any bundled calculation program.
Choose a new or empty directory. Existing nonempty directories are not overwritten.
After restoration, the original command is also available:
  cd Arithmetic
  python3 run.py --full

All file paths cited in the paper are relative to the restored Arithmetic/
directory: for example, certificates/all_anchor.json and
Section_7_Certificates/section7_pairs.json. Per-section README.md files explain
each calculation. The outer three-file distribution is all that needs uploading;
do not also upload the restored tree, since that would reintroduce the file count.

PROVENANCE AND SCOPE
The original programs, inputs, certificates and checksums are unchanged.
Embedded README/VALIDATION files record the earlier expanded release and may
refer to its anc/Arithmetic directory or earlier manuscript hashes. This guide
and the current manuscript describe the consolidated distribution.
The original arithmetic was fully rerun and passed before consolidation.
The consolidated command python3 arithmetic.py --full was run end to end on
2026-11-10 with Python 3.12.14 and passed. All 17 outer stages completed,
including the 36 base stages (with 12 nested chi=3 stages) and 16 section
stages. The 27 section JSON records and the established base semantic hashes
matched. Nested logs remained available after temporary-directory cleanup.
Restoration of all 212 original files was also checked byte for byte.
These checks concern finite arithmetic; they do not replace the geometric
proofs in the manuscript.
No new software license has been assigned by this packaging change.


==> anc/arithmetic.py <==
"""Portable launcher for the consolidated arithmetic sources and certificates.

Keep this file beside arithmetic_bundle.json. Python 3.9+; standard library only.
The JSON contains the complete readable source text, inputs, reference outputs,
and documentation. --extract restores the original directory without running it.
"""
from pathlib import Path, PurePosixPath
import argparse
import hashlib
import json
import os
import re
import subprocess
import sys
import tempfile

EXPECTED_BUNDLE_SHA256 = '71f970392c25b69c4434b2d13d099b57e293429a3a325e563e07311793ea6c27'
EXPECTED_FILE_COUNT = 212


def read_bundle():
    path = Path(__file__).resolve().with_name('arithmetic_bundle.json')
    raw = path.read_bytes()
    if hashlib.sha256(raw).hexdigest() != EXPECTED_BUNDLE_SHA256:
        raise ValueError('arithmetic_bundle.json has an unexpected SHA256 digest')
    bundle = json.loads(raw.decode('utf-8'))
    if bundle.get('format') != 'canonical-volume-text-bundle-v1':
        raise ValueError('Unsupported bundle format')
    entries = bundle.get('files')
    if not isinstance(entries,list) or len(entries) != EXPECTED_FILE_COUNT:
        raise ValueError('Incorrect bundle file count')
    result = {}
    seen = set()
    for entry in entries:
        name = entry['path']
        relative = PurePosixPath(name)
        if (not re.fullmatch(r'[A-Za-z0-9_+.,=/\-]+',name)
                or relative.is_absolute() or '..' in relative.parts
                or '.' in relative.parts or relative.as_posix() != name
                or relative.suffix not in {'.py','.json','.md','.txt'}
                or name.casefold() in seen):
            raise ValueError('Unsafe or duplicate member name: '+name)
        lines = entry['lines']
        if not isinstance(lines,list) or not all(isinstance(s,str) for s in lines):
            raise ValueError('Invalid source text: '+name)
        data = ''.join(lines).encode('utf-8')
        if len(data) != entry['bytes'] or hashlib.sha256(data).hexdigest() != entry['sha256']:
            raise ValueError('Member digest mismatch: '+name)
        seen.add(name.casefold())
        result[name] = data
    if 'run.py' not in result or 'SHA256SUMS.json' not in result:
        raise ValueError('Missing original entry point or checksum manifest')
    return result


def restore(files,directory):
    directory = Path(directory)
    if directory.is_symlink():
        raise ValueError('The extraction directory must not be a symbolic link')
    if directory.exists() and (not directory.is_dir() or any(directory.iterdir())):
        raise ValueError('Choose a new or empty extraction directory: '+str(directory))
    directory.mkdir(parents=True,exist_ok=True)
    root = directory.resolve()
    for name,data in files.items():
        target = root.joinpath(*PurePosixPath(name).parts)
        target.parent.mkdir(parents=True,exist_ok=True)
        # Exclusive creation prevents overwriting an existing file.
        with target.open('xb') as stream:
            stream.write(data)
    return root


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    modes = parser.add_mutually_exclusive_group()
    modes.add_argument('--full',action='store_true',help='Recompute base and section packages (default).')
    modes.add_argument('--sections-only',action='store_true',help='Recompute all current section packages only.')
    modes.add_argument('--check-only',action='store_true',help='Check bundle integrity and stored checks; no enumeration.')
    modes.add_argument('--extract',type=Path,metavar='DIRECTORY',help='Restore readable originals to a new/empty directory, without executing them.')
    parser.add_argument('--output-dir',type=Path,help='Keep calculation logs here; default: arithmetic-results in the current directory.')
    args = parser.parse_args()
    if sys.version_info < (3,9):
        parser.error('Python 3.9 or later is required')
    if sys.flags.optimize:
        parser.error('Run without -O; mathematical assertions must remain enabled')
    if args.extract is not None and args.output_dir is not None:
        parser.error('--output-dir does not apply to --extract')
    try:
        files = read_bundle()
        if args.extract is not None:
            destination = restore(files,args.extract)
            print('Restored %d verified files to %s; no calculation was executed.' % (len(files),destination))
            return 0
        output = (args.output_dir or Path.cwd()/'arithmetic-results').resolve()
        mode = '--check-only' if args.check_only else '--sections-only' if args.sections_only else '--full'
        env = dict(os.environ,PYTHONUTF8='1',PYTHONIOENCODING='utf-8',PYTHONDONTWRITEBYTECODE='1')
        with tempfile.TemporaryDirectory(prefix='canonical-arithmetic-') as temporary:
            scratch = restore(files,Path(temporary)/'Arithmetic')
            command = [sys.executable,'-B',str(scratch/'run.py'),mode]
            if not args.check_only:
                command += ['--output-dir',str(output)]
            print('Verified %d original files; running %s.' % (len(files),mode),flush=True)
            completed = subprocess.run(command,cwd=scratch,env=env)
            return completed.returncode
    except (OSError,ValueError,KeyError,TypeError) as exc:
        print('ERROR: '+str(exc),file=sys.stderr)
        return 1


if __name__ == '__main__':
    raise SystemExit(main())

